A Practical Distributed Universal Construction with Unknown Participants

Modern distributed systems employ atomic read-modify-write primitives to coordinate concurrent operations. Such primitives are typically built on top of a central server, or rely on an agreement protocol. Both approaches provide a universal construction, that is, a general mechanism to construct atomic and responsive objects. These two techniques are however known to be inherently costly. As a consequence, they may result in bottlenecks in applications using them for coordination. In this paper, we investigate another direction to implement a universal construction. Our idea is to delegate the implementation of the universal construction to the clients, and solely implement a distributed shared atomic memory at the servers side. The construction we propose is obstruction-free. It can be implemented in a purely asynchronous manner, and it does not assume the knowledge of the participants. It is built on top of grafarius and racing objects, two novel shared abstractions that we introduce in detail. To assess the benefits of our approach, we present a prototype implementation on top of the Cassandra data store, and compare it empirically to the Zookeeper coordination service.

==> results/cas/different/different.sh <==
#!/bin/sh

rm -f different.data
cat zk/3/10.txt | gawk '{print $1" * (1000/"$2")" }' | bc | gawk 'BEGIN{$max=0} {if($max<$0); $max=$0} END{print "Zk "$max}' > different3.data
cat cassandra/3/10.txt | gawk '{print $1" * (1000/"$2")" }' | bc | gawk 'BEGIN{$max=0} {if($max<$0); $max=$0} END{print "A5 "$max}' >> different3.data
cat zk/6/10.txt | gawk '{print $1" * (1000/"$2")" }' | bc | gawk 'BEGIN{$max=0} {if($max<$0); $max=$0} END{print "Zk "$max}' > different6.data
cat cassandra/6/10.txt | gawk '{print $1" * (1000/"$2")" }' | bc | gawk 'BEGIN{$max=0} {if($max<$0); $max=$0} END{print "A5 "$max}' >> different6.data
cat zk/9/10.txt | gawk '{print $1" * (1000/"$2")" }' | bc | gawk 'BEGIN{$max=0} {if($max<$0); $max=$0} END{print "Zk "$max}' > different9.data
cat cassandra/9/10.txt | gawk '{print $1" * (1000/"$2")" }' | bc | gawk 'BEGIN{$max=0} {if($max<$0); $max=$0} END{print "A5 "$max}' >> different9.data
cat zk/12/10.txt | gawk '{print $1" * (1000/"$2")" }' | bc | gawk 'BEGIN{$max=0} {if($max<$0); $max=$0} END{print "Zk "$max}' > different12.data
cat cassandra/12/10.txt | gawk '{print $1" * (1000/"$2")" }' | bc | gawk 'BEGIN{$max=0} {if($max<$0); $max=$0} END{print "A5 "$max}' >> different12.data
gnuplot different.plot


==> results/lock/different.sh <==
#!/bin/sh

rm -f different.data
egrep Z different | awk '{print (1000/$3)*$2}' | sort | tail -n 1 | awk '{print "Zk "$1}' >> different.data
egrep P3 different | awk '{print (1000/$3)*$2}' | sort | tail -n 1 | awk '{print "3 "$1}' >> different.data
egrep P6 different | awk '{print (1000/$3)*$2}' | sort | tail -n 1 | awk '{print "6 "$1}' >> different.data
egrep P12 different | awk '{print (1000/$3)*$2}' | sort | tail -n 1 | awk '{print "12 "$1}' >> different.data

gnuplot different.plot

